First search for gravitational waves from known pulsars with Advanced LIGO

We present the result of searches for gravitational waves from 200 pulsars using data from the first observing run of the Advanced LIGO detectors. We find no significant evidence for a gravitational-wave signal from any of these pulsars, but we are able to set the most constraining upper limits yet on their gravitational-wave amplitudes and ellipticities. For eight of these pulsars, our upper limits give bounds that are improvements over the indirect spin-down limit values. For another 32, we are within a factor of 10 of the spin-down limit, and it is likely that some of these will be reachable in future runs of the advanced detector. Taken as a whole, these new results improve on previous limits by more than a factor of two.

==> anc/mrttable4.txt <==
Title: First search for gravitational waves from known pulsars with Advanced LIGO
Authors: B. P. Abbott et al
Table: Limits on the gravitational wave amplitude, and other derived quantities, for known pulsars
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label        Explanations
--------------------------------------------------------------------------------
   1- 12 A12    --           Name         The pulsar's PSRJ name
  14- 20 F7.2   Hz           Frequency    The gravitational wave frequency
  22- 25 F4.1   kpc          Distance     The distance to the pulsar
  27- 34 F8.6   10-25        H0SD         The spin-down limit on gravitational wave amplitude
  36- 40 F5.2   10-25        H095         The observed 95% credible upper limit on gravitational wave amplitude
  42- 50 F9.2   10-7         Ellipticity  The derived upper limit on the pulsar's ellipticity
  52- 61 F10.3  10+31kg.m2   Q22          The derived upper limit on the pulsar's l=m=2 mode mass quadrupole moment
  63- 68 F6.1   --           SDRatio      The ratio of the spin-down limit to the observed 95% upper limit on the gravitational wave amplitude
  70- 73 F4.1   --           log10OSVN    The base-10 logarithm of the odds between the data containing a coherent gravitational wave signal in both detectors or Gaussian noise
  75- 78 F4.1   --           log10OSVI    The base-10 logarithm of the odds between the data containing a coherent gravitational wave signal in both detectors or an incoherent signal
  80- 80 A1     --           Footnote     "a" means that the pulsar's spin-down has been corrected for proper motion effects, "b" means that the pulsar's spin-down has been calculated assuming a characteristic age of 10+9 years and a braking index of 5, and "c" means that this result uses restricted priors on the source orientation and polarisation angle
--------------------------------------------------------------------------------
J0023+0923    655.69  1.0 0.016000  0.36      0.79      0.610   23.0 -0.5 -1.0   
J0024-7204AA 1083.79  4.0 0.005700  0.90      2.90      2.200  160.0  0.0 -0.5 b 
J0024-7204AB  539.86  4.0 0.005700  0.33      4.40      3.400   58.0 -0.4 -0.9 b 
J0024-7204C   347.42  4.0 0.005700  0.22      6.80      5.200   38.0 -1.1 -1.2 b 
J0024-7204D   373.30  4.0 0.005700  0.18      5.00      3.900   32.0 -0.5 -0.8 b 
J0024-7204E   565.56  4.0 0.004200  0.23      2.70      2.100   54.0 -0.9 -1.0 a 
J0024-7204F   762.32  4.0 0.005700  0.35      2.30      1.800   62.0 -0.5 -0.8 b 
J0024-7204G   495.00  4.0 0.005700  0.24      3.70      2.900   43.0 -0.7 -0.9 b 
J0024-7204H   622.99  4.0 0.004400  0.40      3.90      3.000   90.0 -0.1 -0.6 a 
J0024-7204I   573.89  4.0 0.005700  0.34      3.90      3.000   60.0 -0.4 -0.7 b 
J0024-7204J   952.09  4.0 0.005700  0.52      2.20      1.700   91.0 -0.3 -0.7 b 
J0024-7204L   460.18  4.0 0.005700  0.22      3.90      3.000   38.0 -0.5 -0.8 b 
J0024-7204M   543.97  4.0 0.005700  0.38      4.90      3.800   67.0 -0.3 -0.7 b 
J0024-7204N   654.89  4.0 0.005700  0.28      2.40      1.900   49.0 -0.5 -0.8 b 
J0024-7204O   756.62  4.0 0.005700  0.42      2.80      2.100   74.0 -0.3 -0.8 b 
J0024-7204Q   495.89  4.0 0.004000  0.21      3.20      2.500   53.0 -0.5 -1.0 a 
J0024-7204R   574.64  4.0 0.005700  0.29      3.30      2.500   51.0 -0.3 -0.8 b 
J0024-7204S   706.61  4.0 0.004500  0.34      2.60      2.000   77.0 -0.4 -0.8 a 
J0024-7204T   263.56  4.0 0.011000  0.22     12.00      9.100   19.0 -0.4 -0.8 a 
J0024-7204U   460.53  4.0 0.004200  0.37      6.60      5.100   88.0  0.1 -0.4 a 
J0024-7204W   850.22  4.0 0.005700  0.38      2.00      1.500   66.0 -0.6 -1.2 b 
J0024-7204X   419.15  4.0 0.005100  0.47     10.00      7.800   93.0 -0.2 -0.5 a 
J0024-7204Y   910.47  4.0 0.002900  0.42      1.90      1.500  150.0 -0.4 -0.7 a 
J0024-7204Z   439.13  4.0 0.005700  0.23      4.50      3.500   40.0 -0.5 -0.8 b 
J0030+0451    411.06  0.3 0.039000  0.27      0.46      0.360    7.1 -0.6 -0.8   
J0034-0534   1065.43  1.0 0.013000  0.49      0.40      0.310   36.0 -0.8 -1.0   
J0102+4839    674.74  4.0 0.003900  0.26      2.20      1.700   67.0 -0.7 -0.9   
J0218+4232    860.92  3.1 0.015000  0.42      1.70      1.300   28.0 -0.5 -0.8   
J0340+4130    606.18  2.7 0.004400  0.31      2.10      1.700   70.0 -0.5 -0.9   
J0348+0432     51.12  2.1 0.009500  0.48    360.00    280.000   50.0 -0.8 -0.9   
J0407+1607     77.82  4.1 0.003700  0.22    140.00    110.000   61.0 -0.6 -1.0   
J0437-4715    347.38  0.2 0.160000  0.22      0.28      0.210    1.4 -1.0 -1.1   
J0453+1559     43.69  1.8 0.008900  0.66    600.00    460.000   74.0 -0.8 -1.0   
J0605+37      733.15  1.2 0.009100  0.33      0.67      0.520   36.0 -0.6 -0.8   
J0609+2130     35.91  1.8 0.009100  1.00   1300.00   1000.000  110.0 -0.9 -1.2   
J0610-2100    517.96  5.6 0.002600  0.29      5.80      4.500  110.0 -0.7 -0.9   
J0613-0200    653.20  1.1 0.013000  0.37      0.90      0.700   28.0 -0.3 -0.7   
J0614-3329    635.19  1.0 0.019000  0.46      1.10      0.850   25.0 -0.2 -0.7   
J0621+1002     69.31  1.9 0.005500  0.30    110.00     85.000   54.0 -0.8 -1.0   
J0636+5129    697.12  0.2 0.044000  0.32      0.13      0.097    7.3 -0.6 -0.8   
J0645+5158    225.90  0.8 0.007800  0.23      3.30      2.500   30.0 -0.2 -0.7   
J0711-6830    364.23  1.0 0.013000  0.27      2.00      1.500   21.0 -0.3 -0.7   
J0721-2038    128.68  3.9 0.003500  0.40     89.00     68.000  120.0 -0.2 -0.7   
J0737-3039A    88.11  1.1 0.065000  0.26     34.00     27.000    4.0 -0.6 -0.9   
J0742+66      693.06  0.9 0.019000  0.40      0.68      0.530   21.0 -0.6 -0.8   
J0751+1807    574.92  0.4 0.030000  0.46      0.53      0.410   15.0  0.3 -0.6   
J0900-3144    180.02  0.8 0.021000  0.89     21.00     17.000   43.0 -0.6 -1.0   
J0908-4913     18.73  1.0 2.600000 14.00  37000.00  29000.000    5.3 -0.7 -0.9   
J0931-1902    431.22  3.6 0.002000  0.21      4.00      3.100  110.0 -0.6 -0.9   
J0940-5428     22.84  4.3 1.200000  3.90  30000.00  23000.000    3.4 -0.7 -1.0   
J1012+5307    380.54  0.7 0.021000  0.36      1.60      1.300   17.0 -0.0 -0.8   
J1016-5819     22.77  4.6 0.160000  3.20  27000.00  21000.000   20.0 -0.7 -1.2   
J1016-5857     18.62  9.3 1.100000 14.00 360000.00 280000.000   13.0 -0.9 -1.1   
J1017-7156    855.24  0.7 0.011000  0.36      0.33      0.250   34.0 -0.7 -0.9   
J1022+1001    121.56  0.7 0.017000  0.18      8.50      6.600   11.0 -0.7 -1.0   
J1024-0719    387.43  1.1 0.014000  0.33      2.30      1.800   24.0 -0.1 -0.5   
J1028-5819     21.88  2.8 1.200000  9.70  53000.00  41000.000    7.9  0.6 -0.6   
J1038+0032     69.32  2.4 0.005200  0.29    130.00    100.000   56.0 -0.9 -1.0   
J1045-4509    267.59  0.3 0.036000  0.19      0.87      0.670    5.3 -0.4 -0.8   
J1055-6028     20.07 30.0 0.160000 11.00 800000.00 620000.000   72.0 -1.1 -1.3   
J1105-6107     31.65  7.1 0.600000  1.80  12000.00   9200.000    3.0 -0.8 -1.0   
J1112-6103     30.78 30.0 0.190000  1.50  44000.00  34000.000    7.8 -1.7 -1.7   
J1122+78      476.01  0.6 0.016000  0.23      0.61      0.470   14.0 -0.6 -0.9   
J1125-6014    760.35  1.9 0.004500  0.53      1.70      1.300  120.0 -0.2 -0.6   
J1142+0119    394.07  2.0 0.006800  0.29      3.70      2.800   43.0 -0.3 -0.6   
J1231-1411    542.91  0.5 0.044000  0.30      0.43      0.330    6.7 -0.6 -0.8   
J1300+1240    321.62  0.6 0.058000  0.22      1.20      0.940    3.9 -0.6 -0.9   
J1302-3258    530.38  1.9 0.005700  0.22      1.40      1.000   38.0 -0.7 -1.0   
J1312+0051    473.03  1.1 0.014000  0.26      1.30      0.990   18.0 -0.5 -1.1   
J1327-0755    746.85  2.2 0.003100  0.38      1.40      1.100  120.0 -0.5 -0.8   
J1410-6132     39.96 30.0 0.210000  0.77  14000.00  11000.000    3.6 -1.0 -1.1   
J1418-6058     18.08  1.6 6.200000 14.00  63000.00  49000.000    2.2  0.2 -0.5   
J1446-4701    911.29  2.0 0.008200  0.45      1.00      0.800   54.0 -0.4 -1.1   
J1453+1902    345.29  0.9 0.012000  0.32      2.40      1.800   26.0 -0.7 -0.8   
J1455-3330    250.40  0.7 0.019000  0.21      2.30      1.800   11.0 -0.5 -0.8   
J1509-5850     22.49  3.9 0.670000  2.50  18000.00  14000.000    3.7 -1.0 -1.1   
J1518+4904     48.86  0.7 0.009400  0.37    100.00     79.000   39.0 -1.1 -1.2   
J1524-5625     25.57  3.8 1.500000  4.00  22000.00  17000.000    2.7 -0.5 -0.8   
J1531-5610     23.75  3.1 1.100000  3.30  17000.00  13000.000    3.1 -0.6 -1.1   
J1537+1155     52.76  1.1 0.061000  0.46    160.00    130.000    7.4 -0.3 -0.7   
J1545-4550    559.40  2.0 0.015000  0.27      1.60      1.300   18.0 -0.6 -0.9   
J1551-0658    281.94  1.5 0.009400  0.27      4.70      3.600   28.0 -0.3 -1.0   
J1600-3053    555.88  1.8 0.007300  0.27      1.50      1.200   38.0 -0.6 -1.0   
J1603-7202    134.75  0.5 0.016000  0.18      5.00      3.800   11.0 -0.3 -0.9   
J1614-2230    634.76  0.7 0.020000  0.51      0.84      0.650   25.0  0.4 -0.1   
J1618-3921    166.84  4.8 0.003600  0.19     30.00     23.000   52.0 -0.4 -0.8   
J1623-2631    180.57  1.8 0.013000  0.27     14.00     11.000   21.0 -0.3 -0.7 b 
J1630+37      602.75  0.8 0.017000  0.31      0.68      0.530   18.0 -0.5 -0.8   
J1640+2224    632.25  1.4 0.005300  0.54      1.90      1.400  100.0  0.3 -0.3   
J1643-1224    432.75  0.7 0.022000  0.27      1.00      0.770   12.0 -0.3 -0.7   
J1653-2054    484.36  2.6 0.005000  0.26      2.70      2.100   51.0 -0.5 -0.9   
J1708-3506    443.94  3.5 0.003700  0.25      4.20      3.200   68.0 -0.5 -0.9   
J1709+2313    431.85  1.8 0.003900  0.30      2.80      2.100   76.0 -0.6 -0.9   
J1709-4429     19.51  2.6 3.000000  6.10  40000.00  31000.000    2.1 -0.7 -1.0   
J1709-4429     19.51  2.6 3.000000  4.60  30000.00  23000.000    1.5 -0.8 -1.0 c 
J1710+49      621.07  0.4 0.049000  0.28      0.27      0.210    5.8 -0.6 -1.0   
J1713+0747    437.62  1.2 0.009300  0.36      2.10      1.600   38.0  0.1 -0.4   
J1718-3825     26.78  4.2 0.800000  1.70   9800.00   7500.000    2.2 -0.8 -1.1   
J1719-1438    345.41  1.6 0.005800  0.24      3.10      2.400   42.0 -1.0 -1.1   
J1721-2457    571.98  1.6 0.006500  0.32      1.40      1.100   49.0 -0.5 -0.8   
J1727-2946     73.85  1.6 0.015000  0.29     82.00     63.000   19.0 -0.8 -1.1   
J1729-2117     30.17  1.4 0.009300  1.00   1500.00   1100.000  110.0 -1.0 -1.1   
J1730-2304    246.22  0.6 0.020000  0.17      1.60      1.300    8.2 -0.7 -1.1   
J1731-1847    853.04  4.0 0.006600  0.56      2.90      2.300   84.0 -0.5 -0.7   
J1732-5049    376.47  1.8 0.007300  0.18      2.10      1.600   24.0 -0.7 -0.9   
J1738+0333    341.87  1.5 0.011000  0.23      2.80      2.100   21.0 -0.9 -1.1   
J1741+1351    533.74  1.1 0.021000  0.50      1.80      1.400   24.0  0.5 -0.2   
J1744-1134    490.85  0.4 0.030000  0.40      0.63      0.490   13.0 -0.0 -0.5   
J1745+1017    754.11  1.4 0.006300  0.45      1.00      0.790   71.0  0.1 -0.4   
J1745-0952    103.22  2.4 0.007400  0.22     46.00     35.000   29.0 -0.7 -0.9   
J1748-2446A   172.96  5.5 0.004100  0.21     36.00     28.000   50.0 -0.4 -0.9 b 
J1748-3009    206.53  6.0 0.002600  0.21     27.00     21.000   79.0 -0.4 -0.8   
J1750-2536     57.55  3.5 0.003500  0.41    410.00    320.000  120.0 -0.8 -1.0   
J1751-2857    510.87  1.4 0.009500  0.52      2.70      2.100   55.0 -0.1 -0.6   
J1753-1914     31.77  2.8 0.016000  1.30   3400.00   2600.000   80.0 -0.5 -0.7   
J1753-2240     21.02  3.5 0.007100  5.50  40000.00  31000.000  770.0 -0.8 -1.0   
J1756-2251     70.27  0.7 0.066000  0.36     50.00     39.000    5.4 -0.5 -1.0   
J1757-27      113.08  5.4 0.001200  0.34    140.00    100.000  290.0 -0.2 -0.5   
J1801-1417    551.71  1.8 0.005400  0.38      2.10      1.600   69.0 -0.4 -0.7   
J1801-3210    268.33  5.1 0.000046  0.25     17.00     13.000 5500.0 -0.3 -0.8   
J1802-2124    158.13  3.3 0.005800  0.17     21.00     16.000   29.0 -0.7 -0.9   
J1804-0735     86.58  7.8 0.002900  0.28    280.00    210.000   97.0 -0.7 -0.9 b 
J1804-2717    214.06  1.2 0.014000  0.23      5.50      4.300   16.0  0.2 -0.5   
J1810+1744   1202.82  2.5 0.005300  0.49      0.80      0.610   92.0 -0.6 -0.9   
J1811-2405    751.71  1.7 0.011000  0.30      0.86      0.660   28.0 -0.7 -0.9   
J1813-2621    451.47  3.4 0.004000  0.24      3.70      2.900   60.0 -0.5 -0.8   
J1823-3021A   367.65  8.6 0.023000  0.27     23.00     17.000   11.0 -0.3 -0.9   
J1824-2452A   654.81  5.1 0.036000  0.45      5.50      4.200   12.0 -0.0 -0.5   
J1825-0319    439.22  3.3 0.003100  0.26      4.10      3.200   83.0 -0.5 -0.8   
J1826-1334     19.71  4.1 1.700000 12.00 120000.00  93000.000    7.2 -0.3 -0.7   
J1828-1101     27.76  7.3 0.500000  3.30  30000.00  23000.000    6.7 -0.6 -0.9   
J1832-0836    735.53  1.4 0.010000  0.34      0.83      0.640   34.0 -0.6 -0.9   
J1833-0827     23.45  4.5 0.620000 17.00 130000.00 100000.000   28.0 12.4 -5.5   
J1837-0604     20.77  6.2 0.890000  7.90 110000.00  83000.000    8.8 -0.4 -0.7   
J1840-0643     56.21  6.7 0.002000  0.33    660.00    510.000  160.0 -1.0 -1.1   
J1843-1113   1083.62  2.0 0.009400  0.46      0.73      0.560   49.0 -0.7 -1.0   
J1845-0743     19.10  5.8 0.082000  6.50  98000.00  76000.000   79.0 -0.8 -1.0   
J1853+1303    488.78  1.6 0.007400  0.32      2.00      1.600   43.0 -0.6 -0.9   
J1853-0004     19.72  6.6 0.290000 18.00 280000.00 220000.000   62.0 -0.2 -0.6   
J1856+0245     24.72 10.3 0.690000  2.60  41000.00  32000.000    3.7 -0.8 -1.0   
J1857+0943    372.99  0.7 0.021000  0.51      2.40      1.900   24.0  0.3 -0.6   
J1903+0327    930.27  6.5 0.003700  0.41      2.90      2.200  110.0 -0.8 -1.0   
J1903-7051    555.88  1.1 0.029000  0.42      1.40      1.100   14.0 -0.3 -0.8   
J1909-3744    678.63  1.1 0.015000  0.28      0.65      0.500   18.0 -0.6 -0.9   
J1910+1256    401.32  1.9 0.005800  0.30      3.40      2.700   52.0 -0.6 -0.9   
J1910-5959A   612.33  4.5 0.005100  0.26      2.90      2.200   50.0  0.0 -0.5 b 
J1910-5959C   378.98  4.5 0.005100  0.21      6.30      4.900   42.0 -0.4 -1.2 b 
J1910-5959D   221.35  4.5 0.005100  0.16     14.00     11.000   32.0 -0.3 -0.8 b 
J1911+1347    432.34  1.6 0.009600  0.29      2.40      1.800   30.0 -0.4 -0.7   
J1911-1114    551.61  1.6 0.010000  0.27      1.30      1.000   27.0 -0.6 -1.2   
J1915+1606     33.88  7.1 0.014000  0.86   5000.00   3900.000   63.0 -0.8 -1.0   
J1918-0642    261.58  0.9 0.016000  0.16      2.10      1.600   10.0 -0.7 -0.9   
J1923+2515    527.96  1.0 0.013000  0.25      0.83      0.640   19.0 -0.7 -1.1   
J1925+1721     26.43  9.6 0.310000  3.00  38000.00  30000.000    9.5 -0.6 -0.7   
J1932+17       47.81  2.7 0.023000  1.30   1400.00   1100.000   54.0  1.6  0.9   
J1935+2025     24.96  8.6 0.810000  3.30  44000.00  34000.000    4.1 -0.6 -1.0   
J1939+2134   1283.86  1.5 0.044000  0.48      0.42      0.320   11.0 -0.7 -1.0   
J1943+2210    393.38  8.3 0.001300  0.26     13.00     10.000  200.0 -0.4 -0.8   
J1944+0907    385.71  1.3 0.012000  0.30      2.40      1.900   26.0 -0.4 -0.7   
J1946+3417    630.89  6.4 0.001300  0.32      4.90      3.800  260.0 -0.5 -0.8   
J1949+3106    152.23  7.8 0.002800  0.20     64.00     49.000   72.0 -0.5 -0.8   
J1950+2414    464.60  7.3 0.002300  0.36     11.00      8.900  150.0 -0.2 -0.7   
J1955+2527    410.44  9.1 0.001200  0.35     18.00     14.000  280.0 -0.0 -0.6   
J1955+2908    326.10  5.4 0.003300  0.19      9.20      7.100   58.0 -0.7 -0.9   
J1959+2048   1244.24  1.5 0.017000  0.74      0.69      0.540   44.0 -0.4 -0.8   
J2007+2722     81.64  6.8 0.007400  0.39    380.00    290.000   53.0 -0.4 -0.9   
J2010-1323    382.90  1.3 0.006000  0.28      2.30      1.800   46.0 -0.5 -0.8   
J2017+0603    690.56  1.3 0.010000  0.46      1.20      0.920   45.0 -0.4 -1.1   
J2019+2425    508.32  0.9 0.012000  0.55      1.80      1.400   46.0 -0.1 -0.7   
J2033+1734    336.19  1.4 0.008100  0.27      3.10      2.400   34.0 -0.6 -1.0   
J2043+1711    840.38  1.2 0.009600  0.32      0.53      0.410   33.0 -0.6 -1.0   
J2047+1053    466.64  2.2 0.008000  0.21      2.00      1.600   26.0 -0.7 -0.9   
J2051-0827    443.59  1.3 0.011000  0.21      1.30      1.000   20.0 -0.7 -0.9   
J2124-3358    405.59  0.4 0.041000  0.29      0.68      0.520    7.1 -0.3 -1.0   
J2129+1210A    18.07 12.9 0.001800 14.00 530000.00 410000.000 8000.0 -0.6 -0.8 b 
J2129+1210B    35.63 12.9 0.001800  0.90   8600.00   6700.000  510.0 -1.1 -1.2 b 
J2129+1210C    65.51 10.0 0.010000  0.34    970.00    750.000   33.0 -0.8 -1.0 a 
J2129+1210D   416.42 12.9 0.001800  0.23     16.00     12.000  130.0 -0.6 -0.9 b 
J2129+1210E   429.97 12.9 0.001800  0.34     22.00     17.000  190.0 -0.1 -0.5 b 
J2129-5721    536.72  3.2 0.006000  0.28      2.90      2.300   47.0  0.1 -0.4   
J2145-0750    124.59  0.5 0.021000  0.19      6.20      4.800    9.2 -0.4 -0.8   
J2214+3000    641.18  1.0 0.018000  0.56      1.30      1.000   32.0 -0.1 -0.6   
J2222-0137     60.94  0.3 0.040000  0.30     21.00     16.000    7.5 -1.1 -1.2   
J2229+2643    671.63  1.4 0.004000  0.39      1.20      0.900   96.0 -0.4 -0.9   
J2234+06      559.19  1.1 0.013000  0.32      1.10      0.850   25.0 -0.5 -0.8   
J2235+1506     33.46  1.1 0.011000  0.80    780.00    600.000   71.0 -1.0 -1.1   
J2241-5236    914.62  0.7 0.021000  0.45      0.35      0.270   21.0 -0.5 -0.9   
J2302+4442    385.18  0.8 0.018000  0.19      0.89      0.690   11.0 -0.1 -0.4   
J2317+1439    580.51  1.9 0.003600  0.40      2.10      1.600  110.0 -0.2 -0.6   
J2322+2057    415.94  0.8 0.015000  0.25      1.10      0.840   17.0 -0.6 -0.8   

